On holographic duals of certain isolated weighted Gorenstein cDV singularities

We employ a novel approach,based on homological mirror symmetry for Landau-Ginzburg models,to demonstrate the non-existence of crepant resolutions for certain weighted homogeneous Gorenstein compound Du Val singularities.Physically,this implies that such singularities cannot serve as holographic backgrounds for four dimensional N=1 superconformal quiver gauge theories realized on the worldvolume of a large number of D3 branes placed at the singular locus.This is confirmed by enumerating all consistent quiver gauge theories.

==> anc/Find_dual.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    110027,       2895]
NotebookOptionsPosition[    107810,       2853]
NotebookOutlinePosition[    108247,       2870]
CellTagsIndexPosition[    108204,       2867]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
2-node; there are at most 2 adjoint on each node and 2 pairs of  \
bifundamentals between them\
\>", "Section",
 CellChangeTimes->{{3.93751299113571*^9, 3.9375130217566776`*^9}, 
   3.942720676130305*^9},ExpressionUUID->"c87370fa-9f2a-4584-a945-\
b4575a1a0165"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Morrison", "-", 
    RowBox[{"Pinkham", " ", "example", " ", 
     RowBox[{"(", 
      RowBox[{"w1", ",", "w2", ",", "w3", ",", 
       RowBox[{"w4", ";", "d"}]}], ")"}]}]}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"9", ",", "7", ",", "6", ",", 
        RowBox[{"4", ";", "18"}]}], ")"}], "/", "4"}], " ", "maxParam"}], "=", 
    RowBox[{
     RowBox[{"4", "*", "2"}], "=", "8"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.943073943227523*^9, 3.943073981792177*^9}, {
  3.943074038273644*^9, 3.943074041079989*^9}, {3.943074102873826*^9, 
  3.9430741279317102`*^9}},ExpressionUUID->"ca089d90-d196-410a-96f0-\
9f490fdb8a22"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "d1"}], 
    "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "==="}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GenerateRHS", "[", 
     RowBox[{
     "x_", ",", "a1_", ",", "a2_", ",", "  ", "b1_", ",", "b2_", ",", " ", 
      "c1_", "  ", ",", " ", "d_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"maxParam", "-", "  ", "a2"}], ")"}]}], "-", 
           RowBox[{"x", "^", 
            RowBox[{"(", " ", "a2", ")"}]}], "+", 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"maxParam", "-", "  ", "a1"}], ")"}]}], "-", 
           RowBox[{"x", "^", 
            RowBox[{"(", " ", "a1", ")"}]}], "  ", "-", 
           RowBox[{"x", "^", 
            RowBox[{"{", "maxParam", "}"}]}], "+", "1"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"maxParam", "-", " ", "b1"}], ")"}]}], "-", 
           RowBox[{"x", "^", 
            RowBox[{"(", " ", "b1", ")"}]}], "+", 
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"maxParam", "-", " ", "b2"}], ")"}]}], "-", 
           RowBox[{"x", "^", 
            RowBox[{"(", "  ", "b2", ")"}]}], " ", "-", 
           RowBox[{"x", "^", 
            RowBox[{"{", "maxParam", "}"}]}], "+", "1"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "^", 
            RowBox[{"(", 
             RowBox[{"maxParam", "-", "  ", "c1"}], ")"}]}], "-", 
           RowBox[{"x", "^", 
            RowBox[{"(", "  ", "c1", ")"}]}]}], " ", ")"}], "^", "2"}]}], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", 
          RowBox[{"{", "d", "}"}]}]}], ")"}], ")"}]}], " ", "//", 
     "Expand"}]}], ";"}], " ", "\[IndentingNewLine]", 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GenerateLHS", "[", 
     RowBox[{
     "x_", ",", "a1_", ",", "a2_", ",", "  ", "b1_", ",", "b2_", ",", " ", 
      "c1_", " ", ",", " ", "w1_", ",", "w2_", ",", "w3_", ",", "w4_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"maxParam", "-", "  ", "b1"}], ")"}]}], "-", 
        RowBox[{"x", "^", 
         RowBox[{"(", "  ", "b1", ")"}]}], "+", 
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"maxParam", "-", "  ", "b2"}], ")"}]}], "-", 
        RowBox[{"x", "^", 
         RowBox[{"(", " ", "b2", ")"}]}], " ", "-", 
        RowBox[{"x", "^", 
         RowBox[{"{", "maxParam", "}"}]}], "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", 
           RowBox[{"{", "w1", "}"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", 
           RowBox[{"{", "w2", "}"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", 
           RowBox[{"{", "w3", "}"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"x", "^", 
           RowBox[{"{", "w4", "}"}]}]}], ")"}]}], ")"}]}], "//", "Expand"}]}],
    ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"We", " ", "assume", " ", "that", " ", "a1"}], ",", "a2", ",", 
    "b1", ",", "b2", ",", 
    RowBox[{"and", " ", "c1", " ", "are", " ", "positive", " ", 
     RowBox[{"integers", ".", "Adjust"}], " ", "maxParam", " ", "based", " ", 
     "on", " ", "computational", " ", "resources", " ", "and", " ", 
     "expected", " ", "solution", " ", 
     RowBox[{"range", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"maxParam", "=", "8"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "You", " ", "can", " ", "increase", " ", "this", " ", "value", " ", "if", 
    " ", "needed"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"paramRange", "=", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "8"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "==="}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parameterTuples", "=", 
    RowBox[{"Tuples", "[", 
     RowBox[{"{", "  ", 
      RowBox[{
      "paramRange", ",", "paramRange", ",", " ", "paramRange", ",", 
       "paramRange", ",", "paramRange"}], "  ", "}"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", " ", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "==="}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CheckParameters", "[", "params_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", " ", 
      RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", " ", ",", "c1"}], "   ", 
      "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{"a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1"}], " ", 
         "}"}], "=", "params"}], ";"}], "\[IndentingNewLine]", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"GenerateLHS", "[", 
            RowBox[{
            "x", ",", "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", 
             "9", ",", "7", ",", "6", ",", "4"}], "]"}], "-", 
           RowBox[{"GenerateRHS", "[", 
            RowBox[{
            "x", ",", "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", 
             "18"}], "]"}]}], "===", 
          RowBox[{"{", " ", "0", "}"}]}], " ", "&&", 
         RowBox[{"c1", "!=", 
          RowBox[{"maxParam", "/", "2"}]}]}], ",", 
        RowBox[{
         RowBox[{"2", "/", "maxParam"}], " ", "params"}], 
        RowBox[{"(*", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "/", "maxParam"}], " ", "params"}], " ", ",", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"A", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"2", "/", "maxParam"}], " ", "a1"}], "-", "1", 
                    "+", 
                    RowBox[{
                    RowBox[{"2", "/", "maxParam"}], " ", "a2"}], "-", "1"}], 
                   ")"}]}], "+", 
                 RowBox[{"B", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"2", "/", "maxParam"}], " ", "c1"}], "-", "1"}], 
                   " ", ")"}]}]}], "  ", "==", "0"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"B", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{
                    RowBox[{"2", "/", "maxParam"}], " ", "b1"}], "-", "1", 
                    "+", 
                    RowBox[{
                    RowBox[{"2", "/", "maxParam"}], " ", "b2"}], "-", "1"}], 
                   ")"}]}], "+", 
                 RowBox[{"A", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"2", "/", "maxParam"}], " ", "c1"}], "-", "1"}], 
                   ")"}]}]}], "==", "0"}], " ", ",", 
               RowBox[{"A", ">", "0"}], ",", 
               RowBox[{"B", ">", "0"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"A", ",", "B"}], " ", "}"}]}], "]"}]}], "]"}], "*)"}], 
        ",", "Nothing"}], 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"If", " ", "not"}], ",", 
         RowBox[{"return", " ", "Nothing"}]}], "*)"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<Searching for solutions...\>\"", "]"}], ";"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{"(*", 
   RowBox[{
   "ParallelMap", " ", "distributes", " ", "the", " ", "CheckParameters", " ",
     "function", " ", "across", " ", "multiple", " ", "CPU", " ", "cores", 
    " ", "to", " ", "speed", " ", "up", " ", "the", " ", 
    RowBox[{"computation", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"solutions", "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{"CheckParameters", ",", "parameterTuples"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9360014212024117`*^9, 3.9360014212024117`*^9}, {
   3.9360016040697565`*^9, 3.9360016049232893`*^9}, {3.9360418718819246`*^9, 
   3.9360419955586214`*^9}, {3.9360424964344764`*^9, 3.93604252261843*^9}, 
   3.9360432445210257`*^9, {3.9360436940489173`*^9, 3.936043782676773*^9}, {
   3.936044038391617*^9, 3.9360440506154537`*^9}, 3.9360441648711925`*^9, 
   3.93604480737997*^9, 3.936044923046879*^9, {3.9360449719435186`*^9, 
   3.9360450492874618`*^9}, {3.9360456204215364`*^9, 
   3.9360456235458074`*^9}, {3.9360456645467124`*^9, 3.936045666358783*^9}, {
   3.93604842898129*^9, 3.9360484323396587`*^9}, {3.9360485211509643`*^9, 
   3.9360485279075503`*^9}, {3.9360485683892293`*^9, 3.936048742766922*^9}, {
   3.9360487811871543`*^9, 3.9360488502016535`*^9}, {3.9360488806496134`*^9, 
   3.9360488841332026`*^9}, {3.9360489176826167`*^9, 
   3.9360489234336033`*^9}, {3.936049085411889*^9, 3.9360490887196226`*^9}, {
   3.9360492039011793`*^9, 3.936049215249283*^9}, {3.936049309621279*^9, 
   3.936049357343169*^9}, {3.936049578937197*^9, 3.9360495904599853`*^9}, {
   3.9360496965412955`*^9, 3.9360497516152697`*^9}, {3.936049811460887*^9, 
   3.936049921405894*^9}, 3.9360500841280355`*^9, {3.9360502107478456`*^9, 
   3.936050239683791*^9}, {3.9360503296738153`*^9, 3.9360503578743153`*^9}, {
   3.9360504019683337`*^9, 3.936050416243161*^9}, {3.9360504860298867`*^9, 
   3.9360504885622416`*^9}, {3.9360507292572265`*^9, 
   3.9360507667682867`*^9}, {3.9360508653115387`*^9, 
   3.9360508672638803`*^9}, {3.93605096965131*^9, 3.936050970198058*^9}, {
   3.9360511510386496`*^9, 3.9360511600651274`*^9}, {3.93605549633957*^9, 
   3.936055499623287*^9}, 3.9360555692271266`*^9, {3.9360559269484553`*^9, 
   3.9360559458164816`*^9}, 3.9360560906008716`*^9, 3.9360561604306464`*^9, {
   3.9360596631196733`*^9, 3.936059699738662*^9}, {3.9360597620485377`*^9, 
   3.9360597670344887`*^9}, {3.9360599526197505`*^9, 
   3.9360599746874824`*^9}, {3.9360601328222194`*^9, 
   3.9360601365258694`*^9}, {3.9360604188185577`*^9, 
   3.9360604530205774`*^9}, {3.9360608704677076`*^9, 3.936060881703993*^9}, {
   3.9360673175898986`*^9, 3.9360673710185027`*^9}, {3.936068273270871*^9, 
   3.9360683226113467`*^9}, {3.9360690062566843`*^9, 3.93606906273246*^9}, {
   3.9360691592814703`*^9, 3.9360692006786537`*^9}, {3.9360692331171393`*^9, 
   3.936069256480116*^9}, {3.9360692869718533`*^9, 3.936069404684865*^9}, {
   3.9360694433175235`*^9, 3.936069445582*^9}, {3.9360694928909507`*^9, 
   3.9360695157541013`*^9}, {3.9360697307174435`*^9, 3.9360697873174677`*^9}, 
   3.9360698723436956`*^9, {3.9360699137573967`*^9, 3.9360699141811295`*^9}, {
   3.9360699902905536`*^9, 3.936070067190548*^9}, {3.9360701181625175`*^9, 
   3.936070163672999*^9}, {3.936070494434829*^9, 3.9360705759969807`*^9}, {
   3.9360708131068144`*^9, 3.9360708689250383`*^9}, {3.9360765165274677`*^9, 
   3.936076601853278*^9}, {3.936076867654772*^9, 3.9360768909842863`*^9}, {
   3.9360769755439506`*^9, 3.9360771096772223`*^9}, {3.9360775545395107`*^9, 
   3.9360775563213596`*^9}, {3.9360777129014783`*^9, 
   3.9360777578290825`*^9}, {3.9360783456666346`*^9, 
   3.9360783674642873`*^9}, {3.9360788710913353`*^9, 
   3.9360789630259333`*^9}, {3.9360792022868285`*^9, 
   3.9360793731049724`*^9}, {3.9360796348769193`*^9, 3.936079667964533*^9}, {
   3.9360798132550764`*^9, 3.9360798340031857`*^9}, {3.936080172741276*^9, 
   3.9360801776038823`*^9}, {3.9360802112576084`*^9, 3.936080217668972*^9}, {
   3.936080382691351*^9, 3.9360804106175747`*^9}, {3.9363270112668047`*^9, 
   3.9363270463025713`*^9}, {3.936327183566017*^9, 3.9363271879456024`*^9}, {
   3.936327409302414*^9, 3.936327412317646*^9}, {3.9363275817686796`*^9, 
   3.9363276001357517`*^9}, {3.9364193193920937`*^9, 3.936419324735139*^9}, {
   3.936419521536951*^9, 3.9364195604907603`*^9}, {3.9364197733431993`*^9, 
   3.9364197885729585`*^9}, {3.936420171225733*^9, 3.9364201987891855`*^9}, {
   3.9364260932220435`*^9, 3.936426120732052*^9}, {3.9364262480084944`*^9, 
   3.936426279635172*^9}, {3.936426403660388*^9, 3.9364264480185785`*^9}, {
   3.936433592321827*^9, 3.9364336248260727`*^9}, {3.9364946348133373`*^9, 
   3.936494696028946*^9}, {3.9364982044865437`*^9, 3.9364982388490286`*^9}, 
   3.9364982968738813`*^9, {3.9365047784653482`*^9, 3.9365047787619357`*^9}, {
   3.9365048186009884`*^9, 3.9365048412214756`*^9}, {3.936506905865431*^9, 
   3.9365069497507668`*^9}, {3.9365070910449677`*^9, 
   3.9365070936578803`*^9}, {3.936507389552513*^9, 3.9365074655164742`*^9}, {
   3.9365076035918727`*^9, 3.9365076806008215`*^9}, {3.9365081560506973`*^9, 
   3.9365082152941904`*^9}, 3.9365082550391855`*^9, {3.9365655322557178`*^9, 
   3.9365655737959375`*^9}, {3.9365657548852077`*^9, 
   3.9365657701646767`*^9}, {3.936565914292184*^9, 3.936565935197028*^9}, {
   3.9365661639613605`*^9, 3.936566190134654*^9}, {3.9365667108908167`*^9, 
   3.9365667318935184`*^9}, 3.9365668650749807`*^9, {3.9365676515157948`*^9, 
   3.9365676797172194`*^9}, {3.9365702592268248`*^9, 3.936570281070959*^9}, {
   3.9365703549532866`*^9, 3.9365703799768825`*^9}, {3.936573676412998*^9, 
   3.9365737011701355`*^9}, {3.9365809784215145`*^9, 3.936581021874913*^9}, {
   3.9365817296545544`*^9, 3.9365817743239374`*^9}, {3.9365819808289433`*^9, 
   3.936582007803196*^9}, {3.9365845474267473`*^9, 3.936584576288769*^9}, {
   3.9365860590165863`*^9, 3.9365860798239136`*^9}, 3.9365869648251586`*^9, 
   3.9365869954052672`*^9, {3.9365871972207346`*^9, 3.9365872128806825`*^9}, {
   3.9365873036445017`*^9, 3.9365873169823995`*^9}, {3.9365873733512726`*^9, 
   3.9365874007336016`*^9}, {3.9365877841907864`*^9, 3.936587800702818*^9}, {
   3.9365879160862803`*^9, 3.9365879380515747`*^9}, {3.9365881550661592`*^9, 
   3.936588178661474*^9}, {3.9365914040212946`*^9, 3.9365914216743603`*^9}, {
   3.9365927796674404`*^9, 3.9365928054990745`*^9}, {3.936643651563203*^9, 
   3.936643677059779*^9}, {3.9366437975926394`*^9, 3.936643839298419*^9}, {
   3.9366441280456514`*^9, 3.9366441528342233`*^9}, {3.9366443077355666`*^9, 
   3.9366443473167834`*^9}, {3.9366447303752327`*^9, 
   3.9366447932371783`*^9}, {3.9366490499772925`*^9, 3.936649097670182*^9}, {
   3.936649654910144*^9, 3.9366496822935324`*^9}, 3.9366498279702735`*^9, 
   3.9366499522349825`*^9, {3.9366504005206294`*^9, 3.936650414742564*^9}, {
   3.9366508940379934`*^9, 3.9366509394375315`*^9}, 3.9366532250444493`*^9, {
   3.937121952032936*^9, 3.937121973220068*^9}, {3.9371220264175234`*^9, 
   3.937122107147663*^9}, {3.9371854105572224`*^9, 3.9371854391937633`*^9}, {
   3.937195591759074*^9, 3.937195627478884*^9}, 3.9371957160017*^9, {
   3.9371965324401093`*^9, 3.9371965397505574`*^9}, {3.9371985168282185`*^9, 
   3.937198600138506*^9}, {3.9372001663071194`*^9, 3.9372001763484187`*^9}, {
   3.937200363218973*^9, 3.937200419520073*^9}, {3.9372029021068034`*^9, 
   3.937202919957879*^9}, {3.9379567593624444`*^9, 3.9379567872288446`*^9}, {
   3.937956836654192*^9, 3.9379569262334137`*^9}, {3.937964946583685*^9, 
   3.9379649690938654`*^9}, {3.9379650550949516`*^9, 3.937965055337137*^9}, {
   3.9379651259051666`*^9, 3.9379651540296526`*^9}, {3.9379805195447645`*^9, 
   3.9379805426608777`*^9}, 3.9379805904445877`*^9, {3.937980680682768*^9, 
   3.937980692479277*^9}, {3.9379807965146217`*^9, 3.9379808183010616`*^9}, {
   3.937981229192139*^9, 3.9379812440462527`*^9}, {3.9381578498906713`*^9, 
   3.9381578843910484`*^9}, {3.9384978449002438`*^9, 3.938497861457651*^9}, {
   3.9393405966002264`*^9, 3.9393406115572486`*^9}, {3.939340697393258*^9, 
   3.9393407079935284`*^9}, {3.9393407995178194`*^9, 
   3.9393408249001536`*^9}, {3.9393409074619064`*^9, 
   3.9393409256485176`*^9}, {3.9393409889075007`*^9, 3.939341165920338*^9}, {
   3.939341218360397*^9, 3.9393412456830287`*^9}, {3.939341278853792*^9, 
   3.9393412822713356`*^9}, {3.941334961372293*^9, 3.941335021318409*^9}, {
   3.9420382117468166`*^9, 3.9420385241686926`*^9}, 3.9420388833897076`*^9, 
   3.9420389145841346`*^9, {3.942039172276743*^9, 3.942039203306351*^9}, {
   3.9420393231369705`*^9, 3.9420393511399746`*^9}, 3.9420395827534256`*^9, {
   3.942039653872355*^9, 3.9420396578089848`*^9}, 3.9420398575359144`*^9, 
   3.9428839237922*^9, 3.942883987972023*^9, {3.942884049561047*^9, 
   3.9428841011495867`*^9}, {3.942891212728891*^9, 3.942891250289261*^9}, {
   3.942891285051468*^9, 3.9428913336180687`*^9}, {3.942891387632419*^9, 
   3.942891391653289*^9}, {3.942891445698791*^9, 3.942891509869742*^9}, {
   3.94289171680624*^9, 3.942891750727393*^9}, {3.942891883881263*^9, 
   3.94289190515905*^9}, {3.942892503503523*^9, 3.942892547546322*^9}, {
   3.94289259374646*^9, 3.942892625639021*^9}, {3.9428927358159*^9, 
   3.9428927805686502`*^9}, {3.942892992487207*^9, 3.942893021856093*^9}, {
   3.942894680135675*^9, 3.942894723352951*^9}, {3.9428976928273773`*^9, 
   3.942897695442074*^9}, {3.942898389041503*^9, 3.942898419826889*^9}, 
   3.942900125780078*^9, {3.942907938536154*^9, 3.942907951046688*^9}, {
   3.942907984234458*^9, 3.9429080102862062`*^9}, {3.9429081054981623`*^9, 
   3.94290820045347*^9}, {3.942908431603257*^9, 3.942908521559499*^9}, {
   3.942908976039996*^9, 3.942909022810636*^9}, {3.942909068628395*^9, 
   3.94290912716752*^9}, {3.942909211165863*^9, 3.9429092645041513`*^9}, {
   3.942909404562601*^9, 3.9429094824723873`*^9}, {3.94291169349364*^9, 
   3.942911712530813*^9}, {3.942913973188674*^9, 3.942914031333075*^9}, {
   3.9429526680150433`*^9, 3.942952700739959*^9}, {3.942952730892969*^9, 
   3.942952748054913*^9}, {3.942961797800354*^9, 3.942961839983848*^9}, 
   3.942969887093218*^9, 3.9429739422002077`*^9, {3.943074133223542*^9, 
   3.9430741451634893`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"8f639bf8-5a37-4763-863e-bd0fe4fc7c02"],

Cell[BoxData["\<\"Searching for solutions...\"\>"], "Print",
 CellChangeTimes->{
  3.9379569293290186`*^9, 3.9379649711071815`*^9, 3.9379650557430077`*^9, 
   3.937965156364212*^9, 3.937980543146841*^9, 3.937980592837879*^9, 
   3.9379806817176094`*^9, 3.937980779060087*^9, 3.9379808211754193`*^9, 
   3.937981258377071*^9, 3.9381578861601944`*^9, 3.93849787708358*^9, 
   3.939171875662421*^9, 3.9393408276415005`*^9, 3.9393409364446573`*^9, {
   3.9393410111873536`*^9, 3.93934102348769*^9}, {3.9393410981909165`*^9, 
   3.9393411215778637`*^9}, {3.9393411631402125`*^9, 3.939341166258072*^9}, 
   3.939341250745433*^9, 3.939341283637665*^9, {3.9413349859080505`*^9, 
   3.941335022005747*^9}, 3.9420385436028824`*^9, 3.9420389255807834`*^9, 
   3.9420391950934997`*^9, 3.942039228798706*^9, 3.9420393526240034`*^9, 
   3.9420396804207764`*^9, 3.94203988966886*^9, 3.942720737643524*^9, 
   3.942883931373158*^9, 3.942883991269903*^9, 3.94288410601083*^9, 
   3.942891335686159*^9, 3.942891396864464*^9, 3.942891475265669*^9, 
   3.942891519450617*^9, 3.942891752657605*^9, 3.9428919147045918`*^9, 
   3.942892552985594*^9, 3.942892631770702*^9, 3.9428927905596647`*^9, 
   3.94289308268676*^9, 3.942894741860119*^9, 3.942898439762896*^9, 
   3.9429001323127937`*^9, 3.942908016430862*^9, 3.9429081520084257`*^9, 
   3.9429082054478807`*^9, 3.942908454749189*^9, 3.942908525891329*^9, 
   3.942909023698093*^9, 3.9429091355731907`*^9, 3.942909269741598*^9, 
   3.9429095183154097`*^9, 3.942911816837278*^9, 3.942914074226863*^9, 
   3.942952754454496*^9, 3.942962020104082*^9, 3.942968470158328*^9, 
   3.942973967459861*^9, 3.9430741458076763`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[9]:=",ExpressionUUID->"b7dd932a-983a-4e03-afcc-\
568347cb6089"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     FractionBox["7", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     FractionBox["7", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     FractionBox["7", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     FractionBox["7", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "4"], ",", 
     FractionBox["5", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "4"], ",", 
     FractionBox["5", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "4"], ",", 
     FractionBox["5", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "4"], ",", 
     FractionBox["5", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["7", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["3", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.942994570349127*^9, 3.943074147154812*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"a00a142b-034f-4f7c-a852-d52bf7313823"]
}, Open  ]],

Cell[BoxData["                   "], "Input",
 CellChangeTimes->{
  3.942969232412792*^9, 3.9429693811846027`*^9, 3.94296946732691*^9, 
   3.94296952958475*^9, {3.942969560974436*^9, 3.942969564825368*^9}, 
   3.942969610957404*^9, 3.942969653933399*^9, {3.942969694202092*^9, 
   3.9429696975230503`*^9}, {3.942969739700551*^9, 3.942969740455578*^9}, {
   3.942969780474536*^9, 3.9429697808097057`*^9}, {3.942969812205118*^9, 
   3.9429698215707912`*^9}, 
   3.9429698611541557`*^9},ExpressionUUID->"1c59accc-0888-4c98-be27-\
911739c53ab9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
3-node; there are at most 2 adjoint on each node and 1 pairs of  \
bifundamentals between them\
\>", "Section",
 CellChangeTimes->{{3.9375131167656593`*^9, 
  3.9375131216447525`*^9}},ExpressionUUID->"bd9f435c-9150-4aa4-9539-\
3cb530a927e7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", ";", 
  RowBox[{"Clear", "[", 
   RowBox[{
   "maxParam", ",", "ac", ",", "ab", ",", "bc", ",", "a1", ",", "a2", ",", 
    "b1", ",", "b2", ",", "c1", ",", "c2"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MQ", "[", 
    RowBox[{
    "t_", ",", "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", 
     " ", "c2_", ",", "ab_", ",", "ac_", ",", "bc_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"t", "^", 
         RowBox[{"{", "a1", "}"}]}], "+", 
        RowBox[{"t", "^", 
         RowBox[{"{", "a2", "}"}]}]}], ",", 
       RowBox[{"t", "^", 
        RowBox[{"{", "ab", "}"}]}], ",", 
       RowBox[{"t", "^", 
        RowBox[{"{", "ac", "}"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "^", 
        RowBox[{"{", "ab", "}"}]}], ",", 
       RowBox[{
        RowBox[{"t", "^", 
         RowBox[{"{", "b1", "}"}]}], "+", 
        RowBox[{"t", "^", 
         RowBox[{"{", "b2", "}"}]}]}], ",", 
       RowBox[{"t", "^", 
        RowBox[{"{", "bc", "}"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "^", 
        RowBox[{"{", "ac", "}"}]}], ",", 
       RowBox[{"t", "^", 
        RowBox[{"{", "bc", "}"}]}], ",", 
       RowBox[{
        RowBox[{"t", "^", 
         RowBox[{"{", "c1", "}"}]}], "+", 
        RowBox[{"t", "^", 
         RowBox[{"{", "c2", "}"}]}]}]}], " ", "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{
    "t_", ",", "a1_", ",", "a2_", ",", "b1_", ",", "b2_", ",", "c1_", ",", 
     "c2_", ",", " ", "ab_", ",", "ac_", ",", "bc_", ",", "maxParam_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "3", "]"}], "-", 
    RowBox[{"MQ", "[", 
     RowBox[{
     "t", ",", "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2", 
      ",", " ", "ab", ",", "ac", ",", "bc"}], "]"}], "+", 
    RowBox[{
     RowBox[{"t", "^", 
      RowBox[{"{", "maxParam", "}"}]}], 
     RowBox[{"Transpose", "[", 
      RowBox[{"MQ", "[", 
       RowBox[{"t", ",", 
        RowBox[{"-", "a1"}], ",", 
        RowBox[{"-", "a2"}], ",", 
        RowBox[{"-", "b1"}], ",", 
        RowBox[{"-", "b2"}], ",", 
        RowBox[{"-", "c1"}], ",", 
        RowBox[{"-", "c2"}], ",", " ", 
        RowBox[{"-", "ab"}], ",", 
        RowBox[{"-", "ac"}], ",", 
        RowBox[{"-", "bc"}]}], "]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"t", "^", 
      RowBox[{"{", "maxParam", "}"}]}], 
     RowBox[{"IdentityMatrix", "[", "3", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"H", "[", 
     RowBox[{
     "t", ",", "a1", ",", "a2", ",", "b1", ",", "b2", ",", "c1", ",", "c2", 
      ",", "ab", ",", "ac", ",", "bc", ",", "maxParam"}], "]"}], ";"}], "//", 
   "MatrixForm"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Det", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "d", ",", "e"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "e", ",", "f"}], "}"}]}], "}"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "->", 
       RowBox[{"(", 
        RowBox[{
         TagBox[GridBox[{
            {
             ItemBox[
              RowBox[{"1", "-", 
               SuperscriptBox["t", "maxParam"], "+", 
               SuperscriptBox["t", 
                RowBox[{"maxParam", "-", "a1"}]], "-", 
               SuperscriptBox["t", "a1"]}]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          Column], "+", 
         SuperscriptBox["t", 
          RowBox[{"maxParam", "-", "a2"}]], "-", 
         SuperscriptBox["t", "a2"]}], ")"}]}], ",", 
      RowBox[{"b", "->", 
       RowBox[{"(", 
        TagBox[GridBox[{
           {
            ItemBox[
             RowBox[{
              SuperscriptBox["t", 
               RowBox[{"maxParam", "-", "ab"}]], "-", 
              SuperscriptBox["t", "ab"]}]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], ")"}]}], ",", 
      RowBox[{"c", "->", 
       RowBox[{"(", 
        TagBox[GridBox[{
           {
            ItemBox[
             RowBox[{
              SuperscriptBox["t", 
               RowBox[{"maxParam", "-", "ac"}]], "-", 
              SuperscriptBox["t", "ac"]}]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], ")"}]}], ",", 
      RowBox[{"d", "->", 
       RowBox[{"(", 
        TagBox[GridBox[{
           {
            ItemBox[
             RowBox[{"1", "-", 
              SuperscriptBox["t", "maxParam"], "+", 
              SuperscriptBox["t", 
               RowBox[{"maxParam", "-", "b1"}]], "-", 
              SuperscriptBox["t", "b1"], "+", 
              SuperscriptBox["t", 
               RowBox[{"maxParam", "-", "b2"}]], "-", 
              SuperscriptBox["t", "b2"]}]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], ")"}]}], ",", 
      RowBox[{"e", "->", 
       RowBox[{"(", 
        TagBox[GridBox[{
           {
            ItemBox[
             RowBox[{
              SuperscriptBox["t", 
               RowBox[{"maxParam", "-", "bc"}]], "-", 
              SuperscriptBox["t", "bc"]}]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], ")"}]}], ",", 
      RowBox[{"f", "->", 
       RowBox[{"(", 
        RowBox[{
         TagBox[GridBox[{
            {
             ItemBox[
              RowBox[{"1", "-", 
               SuperscriptBox["t", "maxParam"], "+", 
               SuperscriptBox["t", 
                RowBox[{"maxParam", "-", "c1"}]], "-", 
               SuperscriptBox["t", "c1"]}]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          Column], "+", 
         SuperscriptBox["t", 
          RowBox[{"maxParam", "-", "c2"}]], "-", 
         SuperscriptBox["t", "c2"]}], ")"}]}]}], "}"}]}], " ", "//", 
   "Simplify"}], "//", "Expand"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       TagBox[GridBox[{
          {
           ItemBox[
            RowBox[{"1", "-", 
             SuperscriptBox["t", "maxParam"], "+", 
             SuperscriptBox["t", 
              RowBox[{"maxParam", "-", "b1"}]], "-", 
             SuperscriptBox["t", "b1"]}]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "+", 
       SuperscriptBox["t", 
        RowBox[{"maxParam", "-", "b2"}]], "-", 
       SuperscriptBox["t", "b2"]}], ")"}], 
     RowBox[{"(", 
      TagBox[GridBox[{
         {
          ItemBox[
           RowBox[{"1", "-", 
            SuperscriptBox["t", "maxParam"], "+", 
            SuperscriptBox["t", 
             RowBox[{"maxParam", "-", "c1"}]], "-", 
            SuperscriptBox["t", "c1"], "+", 
            SuperscriptBox["t", 
             RowBox[{"maxParam", "-", "c2"}]], "-", 
            SuperscriptBox["t", "c2"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      TagBox[GridBox[{
         {
          ItemBox[
           RowBox[{
            SuperscriptBox["t", 
             RowBox[{"maxParam", "-", "bc"}]], "-", 
            SuperscriptBox["t", "bc"]}]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], ")"}], "^", "2"}]}], ")"}], " ", "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.9375131693722935`*^9, 3.9375131836486673`*^9}, 
   3.9375132871623187`*^9, {3.9383101746691885`*^9, 3.9383102467896013`*^9}, {
   3.9387587755212994`*^9, 3.9387588457099037`*^9}, {3.9413423238499193`*^9, 
   3.9413423666253433`*^9}, 
   3.9416773162763734`*^9},ExpressionUUID->"9625dc58-06a2-416d-a6a2-\
94af4a2899de"],

Cell[BoxData[
 TemplateBox[{
  "Thread", "tdlen", 
   "\"\\!\\(\\*RowBox[{RowBox[{\\\"{\\\", SuperscriptBox[\\\"t\\\", \
\\\"maxParam\\\"], \\\"}\\\"}], \\\" \\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{SuperscriptBox[\
\\\"t\\\", RowBox[{\\\"-\\\", \\\"a1\\\"}]], \\\"+\\\", \
SuperscriptBox[\\\"t\\\", RowBox[{\\\"-\\\", \\\"a2\\\"}]]}], \\\"}\\\"}], \\\
\",\\\", RowBox[{\\\"{\\\", SuperscriptBox[\\\"t\\\", RowBox[{\\\"-\\\", \
\\\"ab\\\"}]], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
SuperscriptBox[\\\"t\\\", RowBox[{\\\"-\\\", \\\"ac\\\"}]], \\\"}\\\"}]}], \\\
\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
SuperscriptBox[\\\"t\\\", RowBox[{\\\"-\\\", \\\"ab\\\"}]], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{SuperscriptBox[\\\"t\\\", RowBox[{\\\"-\
\\\", \\\"b1\\\"}]], \\\"+\\\", SuperscriptBox[\\\"t\\\", RowBox[{\\\"-\\\", \
\\\"b2\\\"}]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", SuperscriptBox[\\\
\"t\\\", RowBox[{\\\"-\\\", \\\"bc\\\"}]], \\\"}\\\"}]}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", SuperscriptBox[\\\"t\
\\\", RowBox[{\\\"-\\\", \\\"ac\\\"}]], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\
\\\", SuperscriptBox[\\\"t\\\", RowBox[{\\\"-\\\", \\\"bc\\\"}]], \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{SuperscriptBox[\\\"t\\\", \
RowBox[{\\\"-\\\", \\\"c1\\\"}]], \\\"+\\\", SuperscriptBox[\\\"t\\\", \
RowBox[{\\\"-\\\", \\\"c2\\\"}]]}], \\\"}\\\"}]}], \\\"}\\\"}]}], \
\\\"}\\\"}]}]\\) \:4e2d\:957f\:5ea6\:4e0d\:76f8\:7b49\:7684\:5bf9\:8c61\:65e0\
\:6cd5\:5408\:5e76.\"", 2, 4, 1, 31332230381249252724, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9375132715614867`*^9, 3.9375132878340344`*^9}, {
   3.9383102238600836`*^9, 3.938310248421527*^9}, 3.9387588488401356`*^9, {
   3.9413423482954335`*^9, 3.9413423761641283`*^9}, 3.9416773356087394`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"aa79b03b-88d7-264b-944c-\
8a7c17abdcd0"],

Cell[BoxData[
 TemplateBox[{
  "Thread", "tdlen", 
   "\"\\!\\(\\*RowBox[{RowBox[{\\\"{\\\", SuperscriptBox[\\\"t\\\", \
\\\"maxParam\\\"], \\\"}\\\"}], \\\" \\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\
\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}]}], \\\"}\\\"}]}]\\) \:4e2d\:957f\:5ea6\
\:4e0d\:76f8\:7b49\:7684\:5bf9\:8c61\:65e0\:6cd5\:5408\:5e76.\"", 2, 4, 2, 
   31332230381249252724, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9375132715614867`*^9, 3.9375132878340344`*^9}, {
   3.9383102238600836`*^9, 3.938310248421527*^9}, 3.9387588488401356`*^9, {
   3.9413423482954335`*^9, 3.9413423761641283`*^9}, 3.9416773356243587`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"e9c8e616-f97f-8949-8751-\
d1f27ed7bdc5"],

Cell[BoxData[
 TemplateBox[{
  "Thread", "tdlen", 
   "\"\\!\\(\\*RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"{\\\", \
SuperscriptBox[\\\"t\\\", \\\"maxParam\\\"], \\\"}\\\"}]}], \\\" \\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"1\\\", \\\",\\\", \
\\\"0\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \\\"0\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"0\\\", \\\",\\\", \\\"0\\\", \
\\\",\\\", \\\"1\\\"}], \\\"}\\\"}]}], \\\"}\\\"}]}]\\) \:4e2d\:957f\:5ea6\
\:4e0d\:76f8\:7b49\:7684\:5bf9\:8c61\:65e0\:6cd5\:5408\:5e76.\"", 2, 4, 3, 
   31332230381249252724, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9375132715614867`*^9, 3.9375132878340344`*^9}, {
   3.9383102238600836`*^9, 3.938310248421527*^9}, 3.9387588488401356`*^9, {
   3.9413423482954335`*^9, 3.9413423761641283`*^9}, 3.9416773356399803`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"5b144509-fe9f-0d48-a52a-\
18d898d06e10"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"\:5728\:672c\:6b21\:8ba1\:7b97\:4e2d\:ff0c\\!\\(\\*StyleBox[RowBox[{\\\"\
Thread\\\", \\\"::\\\", \\\"tdlen\\\"}], \\\"MessageName\\\"]\\) \:7684\:8fdb\
\:4e00\:6b65\:8f93\:51fa\:5c06\:88ab\:6291\:5236.\"", 2, 4, 4, 
   31332230381249252724, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9375132715614867`*^9, 3.9375132878340344`*^9}, {
   3.9383102238600836`*^9, 3.938310248421527*^9}, 3.9387588488401356`*^9, {
   3.9413423482954335`*^9, 3.9413423761641283`*^9}, 3.9416773356556005`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"267b8507-8487-bf43-8762-\
e20269dceb30"],

Cell[BoxData[
 TagBox["Null",
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.937513271655207*^9, 3.9375132878965216`*^9}, {
   3.938310224011448*^9, 3.9383102484712987`*^9}, 3.938758849306557*^9, {
   3.941342348342304*^9, 3.9413423762109947`*^9}, 3.941677335655601*^9},
 CellLabel->
  "Out[4]//MatrixForm=",ExpressionUUID->"9d4e8568-6837-4a4e-ac3c-\
aeb260a2378a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "-", 
   SuperscriptBox["t", "a1"], "-", 
   SuperscriptBox["t", "a2"], "-", 
   SuperscriptBox["t", 
    RowBox[{"2", " ", "ab"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"2", " ", "ac"}]], "-", 
   SuperscriptBox["t", "b1"], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "b1"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "b1"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"2", " ", "ac"}], "+", "b1"}]], "-", 
   SuperscriptBox["t", "b2"], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "b2"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "b2"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"2", " ", "ac"}], "+", "b2"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"2", " ", "bc"}]], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", 
     RowBox[{"ab", "+", "ac", "+", "bc"}]]}], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", 
     RowBox[{"2", " ", "bc"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", 
     RowBox[{"2", " ", "bc"}]}]], "-", 
   SuperscriptBox["t", "c1"], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "c1"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "c1"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"2", " ", "ab"}], "+", "c1"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"b1", "+", "c1"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "b1", "+", "c1"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "b1", "+", "c1"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"b2", "+", "c1"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "b2", "+", "c1"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "b2", "+", "c1"}]], "-", 
   SuperscriptBox["t", "c2"], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "c2"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "c2"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"2", " ", "ab"}], "+", "c2"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"b1", "+", "c2"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "b1", "+", "c2"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "b1", "+", "c2"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"b2", "+", "c2"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "b2", "+", "c2"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "b2", "+", "c2"}]], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", "maxParam"]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox["t", 
     RowBox[{"2", " ", "maxParam"}]]}], "-", 
   SuperscriptBox["t", 
    RowBox[{"3", " ", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"2", " ", "ab"}], "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"2", " ", "ac"}], "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "b1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "b1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"2", " ", "ac"}], "-", "b1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "b1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "b1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "b1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "b2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "b2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"2", " ", "ac"}], "-", "b2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "b2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "b2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "b2", "+", "maxParam"}]], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", 
     RowBox[{"ab", "+", "ac", "-", "bc", "+", "maxParam"}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", 
     RowBox[{"ab", "-", "ac", "+", "bc", "+", "maxParam"}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", 
     RowBox[{
      RowBox[{"-", "ab"}], "+", "ac", "+", "bc", "+", "maxParam"}]]}], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"2", " ", "bc"}], "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", 
     RowBox[{"2", " ", "bc"}], "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", 
     RowBox[{"2", " ", "bc"}], "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "c1"}], "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"2", " ", "ab"}], "-", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b1", "-", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "b1", "-", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "b1", "-", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b2", "-", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "b2", "-", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "b2", "-", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "+", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "b1", "+", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "b1", "+", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b1", "+", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b1", "+", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "b1", "+", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "+", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "b2", "+", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "b2", "+", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b2", "+", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b2", "+", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "b2", "+", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "c2"}], "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"2", " ", "ab"}], "-", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b1", "-", "c2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "b1", "-", "c2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "b1", "-", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b2", "-", "c2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "b2", "-", "c2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "b2", "-", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "+", "c2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "b1", "+", "c2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "b1", "+", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b1", "+", "c2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b1", "+", "c2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "b1", "+", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "+", "c2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "b2", "+", "c2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "b2", "+", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b2", "+", "c2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b2", "+", "c2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "b2", "+", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "ab"}], "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "ac"}], "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "b1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "b1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "b1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "b1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "b1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "ac"}], "+", "b1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "b2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "b2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "b2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "b2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "b2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "ac"}], "+", "b2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "bc"}], "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", 
     RowBox[{"2", " ", "bc"}], "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", 
     RowBox[{"2", " ", "bc"}], "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", 
     RowBox[{"ab", "-", "ac", "-", "bc", "+", 
      RowBox[{"2", " ", "maxParam"}]}]]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", 
     RowBox[{
      RowBox[{"-", "ab"}], "+", "ac", "-", "bc", "+", 
      RowBox[{"2", " ", "maxParam"}]}]]}], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", 
     RowBox[{
      RowBox[{"-", "ab"}], "-", "ac", "+", "bc", "+", 
      RowBox[{"2", " ", "maxParam"}]}]]}], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "b1", "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "b1", "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"b1", "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b1", "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "b1", "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "b2", "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "b2", "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"b2", "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b2", "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "b2", "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "ab"}], "+", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "+", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "b1", "+", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "b1", "+", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "+", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "b2", "+", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "b2", "+", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "b1", "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "b1", "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"b1", "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b1", "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "b1", "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a1", "-", "b2", "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"a2", "-", "b2", "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"b2", "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "b2", "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "b2", "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "ab"}], "+", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "+", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "b1", "+", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "b1", "+", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "+", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "b2", "+", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "b2", "+", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "ab"}], "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "ac"}], "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "b1", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "b1", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "ac"}], "-", "b1", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "b2", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "b2", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "ac"}], "-", "b2", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "bc"}], "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", 
     RowBox[{"2", " ", "bc"}], "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", 
     RowBox[{"2", " ", "bc"}], "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", 
     RowBox[{
      RowBox[{"-", "ab"}], "-", "ac", "-", "bc", "+", 
      RowBox[{"3", " ", "maxParam"}]}]]}], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "c1"}], "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "c1", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "c1", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "ab"}], "-", "c1", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "-", "c1", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "b1", "-", "c1", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "b1", "-", "c1", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "-", "c1", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "b2", "-", "c1", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "b2", "-", "c1", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "c2"}], "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "c2", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "c2", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "ab"}], "-", "c2", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "-", "c2", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "b1", "-", "c2", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "b1", "-", "c2", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "-", "c2", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a1"}], "-", "b2", "-", "c2", "+", 
     RowBox[{"3", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "a2"}], "-", "b2", "-", "c2", "+", 
     RowBox[{"3", " ", "maxParam"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.937513271655207*^9, 3.9375132878965216`*^9}, {
   3.938310224011448*^9, 3.9383102484712987`*^9}, 3.938758849306557*^9, {
   3.941342348342304*^9, 3.9413423762109947`*^9}, 3.9416773361672177`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"3b523261-548e-f44f-a9bb-213bc6a1b412"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", "-", 
   SuperscriptBox["t", "b1"], "-", 
   SuperscriptBox["t", "b2"], "-", 
   SuperscriptBox["t", 
    RowBox[{"2", " ", "bc"}]], "-", 
   SuperscriptBox["t", "c1"], "+", 
   SuperscriptBox["t", 
    RowBox[{"b1", "+", "c1"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"b2", "+", "c1"}]], "-", 
   SuperscriptBox["t", "c2"], "+", 
   SuperscriptBox["t", 
    RowBox[{"b1", "+", "c2"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"b2", "+", "c2"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"2", " ", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"b1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"b2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "c1"}], "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b1", "-", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b2", "-", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "+", "c1", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "+", "c1", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "c2"}], "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b1", "-", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{"b2", "-", "c2", "+", "maxParam"}]], "+", 
   SuperscriptBox["t", 
    RowBox[{"c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "+", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "+", "c2", "+", "maxParam"}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "bc"}], "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "c1"}], "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "-", "c1", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "-", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "c2"}], "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b1"}], "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]], "+", 
   SuperscriptBox["t", 
    RowBox[{
     RowBox[{"-", "b2"}], "-", "c2", "+", 
     RowBox[{"2", " ", "maxParam"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.937513271655207*^9, 3.9375132878965216`*^9}, {
   3.938310224011448*^9, 3.9383102484712987`*^9}, 3.938758849306557*^9, {
   3.941342348342304*^9, 3.9413423762109947`*^9}, 3.9416773361828384`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"3c695153-8fd5-2c4e-9b38-da30cf77e65d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GenerateRHS", "[", 
    RowBox[{
    "t_", ",", "a1_", ",", "   ", "b1_", ",", "b2_", ",", " ", "c1_", " ", 
     ",", "c2_", ",", "ab_", ",", "ac_", ",", "bc_", ",", "d_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["t", "a1"], "-", 
       SuperscriptBox["t", 
        RowBox[{"2", " ", "ab"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"2", " ", "ac"}]], "-", 
       SuperscriptBox["t", "b1"], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "b1"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"2", " ", "ac"}], "+", "b1"}]], "-", 
       SuperscriptBox["t", "b2"], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "b2"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"2", " ", "ac"}], "+", "b2"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"2", " ", "bc"}]], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", 
         RowBox[{"ab", "+", "ac", "+", "bc"}]]}], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", 
         RowBox[{"2", " ", "bc"}]}]], "-", 
       SuperscriptBox["t", "c1"], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "c1"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"2", " ", "ab"}], "+", "c1"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"b1", "+", "c1"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "b1", "+", "c1"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"b2", "+", "c1"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "b2", "+", "c1"}]], "-", 
       SuperscriptBox["t", "c2"], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "c2"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"2", " ", "ab"}], "+", "c2"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"b1", "+", "c2"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "b1", "+", "c2"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"b2", "+", "c2"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "b2", "+", "c2"}]], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "maxParam"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", 
         RowBox[{"2", " ", "maxParam"}]]}], "-", 
       SuperscriptBox["t", 
        RowBox[{"3", " ", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"2", " ", "ab"}], "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"2", " ", "ac"}], "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "b1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"2", " ", "ac"}], "-", "b1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "b1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "b1", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "b2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"2", " ", "ac"}], "-", "b2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "b2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "b2", "+", "maxParam"}]], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", 
         RowBox[{"ab", "+", "ac", "-", "bc", "+", "maxParam"}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", 
         RowBox[{"ab", "-", "ac", "+", "bc", "+", "maxParam"}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"-", "ab"}], "+", "ac", "+", "bc", "+", "maxParam"}]]}], 
       "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"2", " ", "bc"}], "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", 
         RowBox[{"2", " ", "bc"}], "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "c1"}], "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "c1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"2", " ", "ab"}], "-", "c1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b1", "-", "c1", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "b1", "-", "c1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b2", "-", "c1", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "b2", "-", "c1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "c1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "c1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "+", "c1", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "b1", "+", "c1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b1", "+", "c1", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "b1", "+", "c1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "+", "c1", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "b2", "+", "c1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b2", "+", "c1", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "b2", "+", "c1", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "c2"}], "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"2", " ", "ab"}], "-", "c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b1", "-", "c2", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "b1", "-", "c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b2", "-", "c2", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "b2", "-", "c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", "c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "+", "c2", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "b1", "+", "c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b1", "+", "c2", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "b1", "+", "c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "+", "c2", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "b2", "+", "c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b2", "+", "c2", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "b2", "+", "c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ab"}], "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ac"}], "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "b1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "b1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "b1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ac"}], "+", "b1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "b2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "b2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "b2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ac"}], "+", "b2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "bc"}], "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", 
         RowBox[{"2", " ", "bc"}], "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", 
         RowBox[{"ab", "-", "ac", "-", "bc", "+", 
          RowBox[{"2", " ", "maxParam"}]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"-", "ab"}], "+", "ac", "-", "bc", "+", 
          RowBox[{"2", " ", "maxParam"}]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"-", "ab"}], "-", "ac", "+", "bc", "+", 
          RowBox[{"2", " ", "maxParam"}]}]]}], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "-", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "b1", "-", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"b1", "-", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "b1", "-", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "-", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "b2", "-", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"b2", "-", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "b2", "-", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ab"}], "+", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "+", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "b1", "+", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "+", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "b2", "+", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "-", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "b1", "-", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"b1", "-", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "b1", "-", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "-", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"a1", "-", "b2", "-", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"b2", "-", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "b2", "-", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ab"}], "+", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "+", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "b1", "+", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "+", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "b2", "+", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ab"}], "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ac"}], "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "b1", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ac"}], "-", "b1", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "b2", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ac"}], "-", "b2", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "bc"}], "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", 
         RowBox[{"2", " ", "bc"}], "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", 
         RowBox[{
          RowBox[{"-", "ab"}], "-", "ac", "-", "bc", "+", 
          RowBox[{"3", " ", "maxParam"}]}]]}], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "c1"}], "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "c1", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ab"}], "-", "c1", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "-", "c1", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "b1", "-", "c1", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "-", "c1", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "b2", "-", "c1", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "c2"}], "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "c2", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "ab"}], "-", "c2", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "-", "c2", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "b1", "-", "c2", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "-", "c2", "+", 
         RowBox[{"3", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "a1"}], "-", "b2", "-", "c2", "+", 
         RowBox[{"3", " ", "maxParam"}]}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"t", "^", 
        RowBox[{"{", "d", "}"}]}]}], ")"}]}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GenerateLHS", "[", 
    RowBox[{
    "t_", ",", "a1_", ",", "b1_", ",", "b2_", ",", " ", "c1_", " ", ",", 
     "c2_", ",", "ab_", ",", "ac_", ",", "bc_", ",", "w1_", ",", "w2_", ",", 
     "w3_", ",", "w4_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["t", "b1"], "-", 
       SuperscriptBox["t", "b2"], "-", 
       SuperscriptBox["t", 
        RowBox[{"2", " ", "bc"}]], "-", 
       SuperscriptBox["t", "c1"], "+", 
       SuperscriptBox["t", 
        RowBox[{"b1", "+", "c1"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"b2", "+", "c1"}]], "-", 
       SuperscriptBox["t", "c2"], "+", 
       SuperscriptBox["t", 
        RowBox[{"b1", "+", "c2"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"b2", "+", "c2"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"2", " ", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"b1", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"b2", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "c1"}], "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b1", "-", "c1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b2", "-", "c1", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"c1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "+", "c1", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "+", "c1", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "c2"}], "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b1", "-", "c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{"b2", "-", "c2", "+", "maxParam"}]], "+", 
       SuperscriptBox["t", 
        RowBox[{"c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "+", "c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "+", "c2", "+", "maxParam"}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "bc"}], "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "c1"}], "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "-", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "-", "c1", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "-", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "c2"}], "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b1"}], "-", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]], "+", 
       SuperscriptBox["t", 
        RowBox[{
         RowBox[{"-", "b2"}], "-", "c2", "+", 
         RowBox[{"2", " ", "maxParam"}]}]]}], ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"t", "^", 
        RowBox[{"{", "w1", "}"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"t", "^", 
        RowBox[{"{", "w2", "}"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"t", "^", 
        RowBox[{"{", "w3", " ", "}"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"t", "^", 
        RowBox[{"{", "w4", "}"}]}]}], ")"}]}], "//", "Expand"}]}], ";", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"We", " ", "assume", " ", "that", " ", "a1"}], ",", "b1", ",", 
    "b2", ",", "c1", ",", "c2", ",", "ab", ",", "ac", ",", 
    RowBox[{"bc", " ", "are", " ", "positive", " ", 
     RowBox[{"integers", ".", "Adjust"}], " ", "maxParam", " ", "based", " ", 
     "on", " ", "computational", " ", "resources", " ", "and", " ", 
     "expected", " ", "solution", " ", 
     RowBox[{"range", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CheckSecondarySystem", "[", "params_List", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "a1", ",", " ", "b1", ",", "b2", ",", "c1", ",", "c2", ",", "ab", ",", 
        "ac", ",", "bc", ",", "sol"}], "}"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "a1", ",", "b1", ",", "b2", ",", "c1", ",", "c2", ",", "ab", ",", 
          "ac", ",", "bc"}], "}"}], "=", 
        RowBox[{
         RowBox[{"2", "/", "maxParam"}], " ", "params"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"sol", "=", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"A", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "a1", "-", "1"}], " ", ")"}]}], "+", 
              RowBox[{"B", " ", 
               RowBox[{"(", 
                RowBox[{"ab", "-", "1"}], ")"}]}], "+", 
              RowBox[{"C1", " ", 
               RowBox[{"(", 
                RowBox[{"ac", "-", "1"}], ")"}]}]}], "==", "0"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"B", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "b1", "-", "1", "+", "b2", "-", "1"}], 
                ")"}]}], "+", 
              RowBox[{"A", " ", 
               RowBox[{"(", 
                RowBox[{"ab", "-", "1"}], ")"}]}], "+", 
              RowBox[{"C1", " ", 
               RowBox[{"(", 
                RowBox[{"bc", "-", "1"}], ")"}]}]}], "==", "0"}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"C1", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "c1", "-", "1", "+", "c2", "-", "1"}], 
                ")"}]}], "+", 
              RowBox[{"B", " ", 
               RowBox[{"(", 
                RowBox[{"bc", "-", "1"}], ")"}]}], "+", 
              RowBox[{"A", " ", 
               RowBox[{"(", 
                RowBox[{"ac", "-", "1"}], ")"}]}]}], "==", "0"}], ",", 
            RowBox[{"A", ">", "0"}], ",", 
            RowBox[{"B", ">", "0"}], ",", 
            RowBox[{"C1", ">", "0"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"A", ",", "B", ",", "C1"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"sol", "!=", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<Solution: \>\"", ",", 
           RowBox[{
            RowBox[{"2", "/", "maxParam"}], "  ", "params"}], ",", 
           "\"\< -> A, B, C1: \>\"", ",", "sol"}], "]"}], ",", "Nothing"}], 
        "]"}]}]}], "]"}]}], ";", 
   RowBox[{"maxParam", "=", "10"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "You", " ", "can", " ", "increase", " ", "this", " ", "value", " ", "if", 
    " ", "needed"}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"paramRange", "=", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "10"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", \
"===", "===", "===", "==="}], "*)"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Using", " ", "Tuples", " ", "to", " ", "generate", " ", "all", " ", 
     "possible", " ", "combinations", " ", "of", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "a1", ",", "b1", ",", "b2", ",", "c1", ",", "c2", ",", "ab", ",", "ac",
         ",", "bc"}], " ", "}"}], ".", "Total"}], " ", "combinations"}], "=", 
    
    RowBox[{"maxParam", "^", "5"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"parameterTuples", "=", 
    RowBox[{"Tuples", "[", 
     RowBox[{"{", " ", 
      RowBox[{
      "paramRange", ",", "paramRange", ",", "paramRange", ",", "paramRange", 
       ",", "paramRange", ",", "paramRange", ",", "paramRange", ",", 
       "paramRange"}], " ", "}"}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"Each", " ", "tuple", " ", "is", " ", 
    RowBox[{"{", 
     RowBox[{
     "a1", ",", "b1", ",", "b2", ",", "c1", ",", "c2", ",", "ab", ",", "ac", 
      ",", "bc"}], " ", "}"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "===", "===", "===", "===", "===", "===", "===", "===", "===", "===", "===",
     "===", "===", "===", "==="}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CheckParameters", "[", "params_List", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "a1", ",", " ", "b1", ",", "b2", ",", "c1", ",", "c2", ",", "ab", ",", 
      "ac", ",", "bc"}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "a1", ",", " ", "b1", ",", "b2", ",", "c1", ",", "c2", ",", "ab", ",",
          "ac", ",", "bc"}], "}"}], "=", "params"}], ";"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"GenerateLHS", "[", 
           RowBox[{
           "x", ",", "a1", ",", " ", "b1", ",", "b2", ",", "c1", ",", "c2", 
            ",", "ab", ",", "ac", ",", "bc", ",", "36", ",", "24", ",", "18", 
            ",", "4"}], "]"}], "-", 
          RowBox[{"GenerateRHS", "[", 
           RowBox[{
           "x", ",", "a1", ",", " ", "b1", ",", "b2", ",", "c1", ",", "c2", 
            ",", "ab", ",", "ac", ",", "bc", ",", "72"}], "]"}]}], "===", 
         RowBox[{"{", "0", "}"}]}], "&&", 
        RowBox[{
         RowBox[{"GenerateRHS", "[", 
          RowBox[{
          "x", ",", "a1", ",", " ", "b1", ",", "b2", ",", "c1", ",", "c2", 
           ",", "ab", ",", "ac", ",", "bc", ",", "72"}], "]"}], "!=", 
         RowBox[{"{", "0", "}"}]}]}], ",", 
       RowBox[{"CheckSecondarySystem", "[", " ", "params", "]"}], ",", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"If", " ", "match"}], ",", 
         RowBox[{"return", " ", "the", " ", "parameter", " ", "set"}]}], 
        "*)"}], "Nothing"}], 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"If", " ", "not"}], ",", 
        RowBox[{"return", " ", "Nothing"}]}], "*)"}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<Searching for solutions...\>\"", "]"}], ";"}], 
  "\n", 
  RowBox[{"(*", 
   RowBox[{
   "ParallelMap", " ", "distributes", " ", "the", " ", "CheckParameters", " ",
     "function", " ", "across", " ", "multiple", " ", "CPU", " ", "cores", 
    " ", "to", " ", "speed", " ", "up", " ", "the", " ", 
    RowBox[{"computation", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"solutions", "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{"CheckParameters", ",", "parameterTuples"}], 
   "]"}]}], "\n"}], "Input",
 CellChangeTimes->{{3.9375133363603063`*^9, 3.937513357638441*^9}, {
   3.9375137676280794`*^9, 3.937513805128599*^9}, {3.9381577828679814`*^9, 
   3.9381578339382505`*^9}, {3.938305089200613*^9, 3.938305139144677*^9}, 
   3.9383058537494564`*^9, {3.938310128226038*^9, 3.938310155785311*^9}, {
   3.9383110179693766`*^9, 3.938311031705904*^9}, {3.9383110758006983`*^9, 
   3.9383111319850607`*^9}, {3.938311353475569*^9, 3.9383113607524643`*^9}, {
   3.9383116924468923`*^9, 3.9383116971095166`*^9}, {3.9383118000008006`*^9, 
   3.938311811126807*^9}, {3.9385963546011105`*^9, 3.9385963897016406`*^9}, {
   3.938757910691639*^9, 3.938757918635582*^9}, {3.938758880079519*^9, 
   3.9387589601102786`*^9}, {3.9388083021371517`*^9, 
   3.9388083255500493`*^9}, {3.9410829408668823`*^9, 3.941082950583311*^9}, {
   3.9413353567599936`*^9, 3.9413354059461436`*^9}, {3.9413355250830917`*^9, 
   3.941335567828141*^9}, {3.9413356192175426`*^9, 3.9413356323887997`*^9}, {
   3.94134156654364*^9, 3.9413415874515576`*^9}, {3.941342399060383*^9, 
   3.941342439983699*^9}, 3.942964796331739*^9, {3.942964836867354*^9, 
   3.942964847503735*^9}, {3.942994606396028*^9, 3.942994608747951*^9}, {
   3.942994670395176*^9, 3.94299474392723*^9}, {3.9429951804920807`*^9, 
   3.942995183767248*^9}, {3.942995641568742*^9, 3.9429956525373383`*^9}, {
   3.942996021352062*^9, 3.942996023216617*^9}, {3.942996410230302*^9, 
   3.942996431651919*^9}, {3.94307420275497*^9, 
   3.9430742445007753`*^9}},ExpressionUUID->"7026ffd5-f278-4e8c-81fc-\
4bd2b7e04882"],

Cell[BoxData["\<\"Searching for solutions...\"\>"], "Print",
 CellChangeTimes->{
  3.9375133728469367`*^9, 3.9375138138120613`*^9, {3.938305151960593*^9, 
   3.9383051748547525`*^9}, 3.9383111386458845`*^9, 3.938311388421117*^9, 
   3.9383117497504168`*^9, 3.93859636105554*^9, 3.9385963912637396`*^9, 
   3.938757920150362*^9, 3.9387589329167767`*^9, 3.9387589880353947`*^9, 
   3.938808716192852*^9, 3.9410829516455646`*^9, 3.941335187373516*^9, {
   3.9413353890993733`*^9, 3.9413354008827515`*^9}, {3.9413355380822906`*^9, 
   3.9413355683123713`*^9}, 3.9413356345289288`*^9, 3.9413416638128586`*^9, 
   3.9413424546398745`*^9, 3.9415266176247654`*^9, 3.942994757670808*^9, 
   3.9429951878757963`*^9, 3.942995669037272*^9, 3.9429960307563267`*^9, 
   3.9429964504616137`*^9, 3.942996755145306*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[1]:=",ExpressionUUID->"e9412b57-8f1e-403d-8059-\
d9f48d9b7cb7"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.943038749137051*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"3c905cb3-648b-4b19-a8f6-f50d2b01f1b3"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1355, 779},
WindowMargins->{{Automatic, 99}, {11, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (2023\:5e7412\:670812\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"596dd4eb-d1b8-4deb-b8da-fb40b3e7c942"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 271, 6, 158, "Section",ExpressionUUID->"c87370fa-9f2a-4584-a945-b4575a1a0165"],
Cell[854, 30, 718, 19, 46, "Input",ExpressionUUID->"ca089d90-d196-410a-96f0-9f490fdb8a22"],
Cell[CellGroupData[{
Cell[1597, 53, 18807, 379, 1234, "Input",ExpressionUUID->"8f639bf8-5a37-4763-863e-bd0fe4fc7c02"],
Cell[20407, 434, 1759, 26, 36, "Print",ExpressionUUID->"b7dd932a-983a-4e03-afcc-568347cb6089"],
Cell[22169, 462, 7144, 232, 433, "Output",ExpressionUUID->"a00a142b-034f-4f7c-a852-d52bf7313823"]
}, Open  ]],
Cell[29328, 697, 541, 9, 46, "Input",ExpressionUUID->"1c59accc-0888-4c98-be27-911739c53ab9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29906, 711, 251, 6, 158, "Section",ExpressionUUID->"bd9f435c-9150-4aa4-9539-3cb530a927e7"],
Cell[CellGroupData[{
Cell[30182, 721, 10747, 310, 676, "Input",ExpressionUUID->"9625dc58-06a2-416d-a6a2-94af4a2899de"],
Cell[40932, 1033, 2031, 31, 41, "Message",ExpressionUUID->"aa79b03b-88d7-264b-944c-8a7c17abdcd0"],
Cell[42966, 1066, 1035, 18, 41, "Message",ExpressionUUID->"e9c8e616-f97f-8949-8751-d1f27ed7bdc5"],
Cell[44004, 1086, 1056, 18, 41, "Message",ExpressionUUID->"5b144509-fe9f-0d48-a52a-18d898d06e10"],
Cell[45063, 1106, 680, 13, 41, "Message",ExpressionUUID->"267b8507-8487-bf43-8762-e20269dceb30"],
Cell[45746, 1121, 404, 9, 73, "Output",ExpressionUUID->"9d4e8568-6837-4a4e-ac3c-aeb260a2378a"],
Cell[46153, 1132, 24768, 732, 1081, "Output",ExpressionUUID->"3b523261-548e-f44f-a9bb-213bc6a1b412"],
Cell[70924, 1866, 3329, 99, 151, "Output",ExpressionUUID->"3c695153-8fd5-2c4e-9b38-da30cf77e65d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74290, 1970, 32412, 858, 2396, "Input",ExpressionUUID->"7026ffd5-f278-4e8c-81fc-4bd2b7e04882"],
Cell[106705, 2830, 909, 14, 36, "Print",ExpressionUUID->"e9412b57-8f1e-403d-8059-d9f48d9b7cb7"],
Cell[107617, 2846, 165, 3, 52, "Output",ExpressionUUID->"3c905cb3-648b-4b19-a8f6-f50d2b01f1b3"]
}, Open  ]]
}, Open  ]]
}
]
*)


